The simulated performance of GRANDProto300

GRANDProto300 is a 300-antenna prototype array of the envisioned GRAND (Giant Radio Array for Neutrino Detection) project. The goal of GRANDProto300 is to detect radio signals emitted by cosmic ray-induced air showers, with energies ranging from $10^{16.5}$~eV to $10^{18.5}$~eV, which covers the transition region between Galactic and extragalactic sources. We use simulations to optimize the layout of GRANDProto300 and develop a shower reconstruction method. Based on them, we present the performance of GRANDProto300 for cosmic-ray detection, by means of its effective area, angular resolution, and energy resolution.

==> figure/add_water.py <==
import os
import glob

for inf in glob.glob('*.pdf'):
    print(inf)
    outf = inf.replace('.pdf', '_addwatermark.pdf')
    print(outf)
    os.system(f'pdftk {inf} stamp fig_watermark.pdf output {outf}')
    # svg = outf.replace('.pdf', '.svg')
    # svgf = f'../svg/{svg}'
    # os.system(f'pdf2svg {outf} {svgf}')

==> figure/makewatermark.py <==
from matplotlib import pyplot as plt

plt.text(x=0.5, y=0.5, s="preliminary", fontsize=50, color="gray", alpha=0.5, ha='center', va='center', rotation=32.)
plt.axis('off')
plt.tight_layout()

#plt.show()
plt.savefig('fig_watermark.pdf', bbox_inches='tight', transparent=True)
